On Stone's Conjecture for Fully Semimonotone $Q_0$-Matrices: Signed Hamiltonian Cycles, Support Restrictions, and the Bound $m(A) \le n - 3$

Stone's conjecture (1981) asserts that every fully semimonotone $Q_0$-matrix is a $P_0$-matrix, i.e., $E_0^f \cap Q_0 \subseteq P_0$. While the conjecture was proved for $n \le 4$ by Murthy and Parthasarathy (1995) and announced for $n = 5$ by Biswas and Murthy (1997), the general case $n = 6$ has remained open without additional structural hypotheses. In this paper, for any putative counterexample $A \in E_0^f \cap Q_0 \setminus P_0$ of arbitrary order $n$, we consider its PPT-minimal negative minor order $m(A)$, defined as the minimum order of a negative principal minor over all valid principal pivot transforms (PPTs) of $A$. We prove that, up to PPT, simultaneous permutation, and left positive diagonal scaling, the minimal negative principal submatrix $B$ of order $m = m(A)$ is an unweighted signed directed Hamiltonian $m$-cycle with an even number $k_+ \ge 2$ of $+1$ entries and determinant $-1$. Using the PPT complementary minor identity across $M$ and $M^\alpha$, we establish a universal support restriction: for every $k \notin \alpha$ and every $i, u \in \alpha$, $c_{u,k} r_{k,i} = 0$ whenever $u \notin \{i, i-1, i-2\} \pmod{m}$. Combined with a dual-frame peeling technique and a chain-breaking counting lemma on single-negative-entry test vectors, we prove: (i) every signed $m$-cycle with $k_+ = 2$ and adjacent $+1$ edges is impossible for all $n$ and $m$, yielding a three-line proof that $m(A) \ge 4$; and (ii) every $A \in E_0^f \cap Q_0 \setminus P_0$ of order $n$ satisfies $4 \le m(A) \le n - 3$, strengthening the almost-$P_0$ theorem of Murthy and Parthasarathy ($m(A) \le n - 1$) by two dimensions for all $n \ge 6$. As an immediate corollary, we obtain a unified proof of Stone's conjecture for all matrices of order $n \le 6$, resolving the general $6 \times 6$ case unconditionally.

==> anc/verify_stone_theorems.py <==
"""
Independent exact-arithmetic symbolic verification of all algebraic identities,
PPT formulas, Jacobi support restrictions (p=1 and p=2 Window-5), and
combinatorial support bounds for:
  "On Stone's Conjecture for Fully Semimonotone Q_0-Matrices:
   Signed Hamiltonian Cycles, Support Restrictions, and the Bound m(A) <= n - 3"
"""
import sympy as sp
from itertools import combinations, product

def exact_ppt(M, alpha):
    """Exact symbolic Principal Pivot Transform of M on index list alpha."""
    n = M.rows
    alpha = list(alpha)
    beta = [i for i in range(n) if i not in alpha]
    M_aa = M[alpha, alpha]
    M_aa_inv = M_aa.inv()
    res = sp.zeros(n, n)
    for ii, a in enumerate(alpha):
        for jj, b in enumerate(alpha):
            res[a, b] = M_aa_inv[ii, jj]
    if beta:
        M_ab = M[alpha, beta]
        M_ba = M[beta, alpha]
        M_bb = M[beta, beta]
        top_right = -M_aa_inv * M_ab
        bot_left = M_ba * M_aa_inv
        bot_right = M_bb - M_ba * M_aa_inv * M_ab
        for ii, a in enumerate(alpha):
            for jj, b in enumerate(beta):
                res[a, b] = top_right[ii, jj]
        for ii, a in enumerate(beta):
            for jj, b in enumerate(alpha):
                res[a, b] = bot_left[ii, jj]
        for ii, a in enumerate(beta):
            for jj, b in enumerate(beta):
                res[a, b] = bot_right[ii, jj]
    return res

print("=== 1. Verifying Signed Hamiltonian m-Cycle Determinant & Inverse (m = 4, 5, 6) ===")
for m in [4, 5, 6]:
    s = sp.symbols(f's0:{m}')
    B = sp.zeros(m, m)
    for i in range(m):
        B[i, (i + 1) % m] = s[i]
    detB = sp.expand(B.det())
    expected_det = (-1)**(m - 1) * sp.prod(s)
    assert sp.simplify(detB - expected_det) == 0
    Binv = B.inv()
    for i in range(m):
        assert sp.simplify(Binv[(i + 1) % m, i] - 1 / s[i]) == 0
    print(f"  m={m}: det(B) = {detB}, B^(-1)_(i+1, i) = 1/s_i verified.")

print("\n=== 2. Verifying Jacobi PPT Minor Identity & Support Restriction (m = 4, 5, 6) ===")
for m in [4, 5, 6]:
    s_vals = [1 if i < 2 else -1 for i in range(m)]
    B = sp.zeros(m, m)
    for i in range(m):
        B[i, (i + 1) % m] = s_vals[i]
    c = sp.Matrix(m, 1, lambda i, _: sp.Symbol(f'c_{i}'))
    r = sp.Matrix(1, m, lambda _, j: sp.Symbol(f'r_{j}'))
    d = sp.Matrix([[sp.Symbol('d')]])
    M = sp.BlockMatrix([[B, c], [r, d]]).as_explicit()
    Ma = exact_ppt(M, list(range(m)))
    assert M[list(range(m)), list(range(m))].det() == -1

    for i in range(m):
        for length in range(1, m):
            gamma = [(i + t) % m for t in range(length)]
            comp = [j for j in range(m) if j not in gamma]
            det_M = sp.expand(M[gamma + [m], gamma + [m]].det())
            det_Ma = sp.expand(Ma[comp + [m], comp + [m]].det())
            assert sp.simplify(det_Ma + det_M) == 0
            u = gamma[-1]
            prod_s = 1
            for j in gamma[:-1]:
                prod_s *= s_vals[j]
            expected_mono = (-1)**length * prod_s * c[u, 0] * r[0, i]
            assert sp.simplify(det_M - expected_mono) == 0
    print(f"  m={m}: All {m*(m-1)} contiguous-arc Jacobi identities and monomial formulas verified.")

print("\n=== 3. Verifying p = 2 Window-5 Jacobi Identity (c_{.,m} = 0, r_{m+1,.} = 0) for m = 6 ===")
m = 6
s_vals = [-1, -1, 1, 1, 1, 1]
B = sp.zeros(m, m)
for i in range(m):
    B[i, (i + 1) % m] = s_vals[i]
C = sp.zeros(m, 2)
R = sp.zeros(2, m)
for i in range(m):
    C[i, 1] = sp.Symbol(f'c_{i}')
    R[0, i] = sp.Symbol(f'r_{i}')
D = sp.Matrix([[sp.Symbol('d00'), sp.Symbol('d01')], [sp.Symbol('d10'), sp.Symbol('d11')]])
M6 = sp.BlockMatrix([[B, C], [R, D]]).as_explicit()
Ma6 = exact_ppt(M6, list(range(m)))

for i in range(m):
    # |gamma| = 3 (order 5 < 6), comp has |alpha\gamma| = 3 (order 5 < 6)
    gamma = [(i + t) % m for t in range(3)]
    comp = [j for j in range(m) if j not in gamma]
    det_M = sp.expand(M6[gamma + [6, 7], gamma + [6, 7]].det())
    det_Ma = sp.expand(Ma6[comp + [6, 7], comp + [6, 7]].det())
    assert sp.simplify(det_Ma + det_M) == 0, f"Window-5 Jacobi failed at i={i}"
    u = gamma[-1]
    prod_s = s_vals[gamma[0]] * s_vals[gamma[1]]
    expected_mono = (-1)**4 * prod_s * C[u, 1] * R[0, i] * D[1, 0]
    assert sp.simplify(det_M - expected_mono) == 0, f"Window-5 monomial mismatch: {det_M} vs {expected_mono}"
print("  m=6: All 6 Window-5 contiguous-arc (|gamma|=3) Jacobi identities and exact monomials verified.")

print("\n=== 4. Verifying Combinatorial Arc-Intersection Bounds (m = 4..10) ===")
for m_t in range(4, 11):
    # Bound A: |N| + |supp(c)| <= 4 whenever |N| >= 1 and supp(c) subset cap_{i in N} {i-2, i-1, i}
    for sz in [1, 2, 3, 4]:
        for N in combinations(range(m_t), sz):
            allowed = set(range(m_t))
            for i in N:
                allowed &= {i, (i - 1) % m_t, (i - 2) % m_t}
            if sz <= 3:
                assert sz + len(allowed) <= 4
            else:
                assert len(allowed) == 0
    # Bound B (m >= 6): intersection of any 3 distinct length-5 arcs W(u) has size <= 3
    if m_t >= 6:
        for u1, u2, u3 in combinations(range(m_t), 3):
            W1 = {(u1 + d) % m_t for d in (-1, 0, 1, 2, 3)}
            W2 = {(u2 + d) % m_t for d in (-1, 0, 1, 2, 3)}
            W3 = {(u3 + d) % m_t for d in (-1, 0, 1, 2, 3)}
            assert len(W1 & W2 & W3) <= 3
print("  All arc-intersection bounds verified for m = 4..10.")

print("\n=== 5. Verifying 3x3 Minor Formulas for p = 2 (c_{.,m} = 0) at m = 4, 5 ===")
for m_t, s_vals in [(4, [1, 1, 1, 1]), (5, [-1, 1, 1, 1, 1])]:
    B = sp.zeros(m_t, m_t)
    for i in range(m_t):
        B[i, (i + 1) % m_t] = s_vals[i]
    C = sp.zeros(m_t, 2)
    for i in range(m_t):
        C[i, 1] = sp.Symbol(f'c_{i}')
    R = sp.Matrix(2, m_t, lambda k, j: sp.Symbol(f'r_{k}_{j}'))
    D = sp.Matrix([[sp.Symbol('d00'), sp.Symbol('d01')], [sp.Symbol('d10'), sp.Symbol('d11')]])
    M = sp.BlockMatrix([[B, C], [R, D]]).as_explicit()
    Ma = exact_ppt(M, list(range(m_t)))
    for i in range(m_t):
        det3_M = sp.expand(M[[i, m_t, m_t+1], [i, m_t, m_t+1]].det())
        exp3_M = sp.expand(C[i, 1] * (R[0, i] * D[1, 0] - R[1, i] * D[0, 0]))
        assert sp.simplify(det3_M - exp3_M) == 0
        det3_Ma = sp.expand(Ma[[(i+1)%m_t, m_t, m_t+1], [(i+1)%m_t, m_t, m_t+1]].det())
        exp3_Ma = sp.expand((-s_vals[i] * C[i, 1]) * (s_vals[(i+1)%m_t] * R[0, (i+2)%m_t] * D[1, 0] - s_vals[(i+1)%m_t] * R[1, (i+2)%m_t] * D[0, 0]))
        assert sp.simplify(det3_Ma - exp3_Ma) == 0
print("  All 3x3 minor formulas for m = 4 and m = 5 verified identically.")

print("\nALL EXACT SYMBOLIC VERIFICATIONS PASSED 100%!")

